Lightweight Transformer in Federated Setting for Human Activity Recognition

Human activity recognition (HAR) is a machine learning task with important applications in healthcare especially in the context of home care of patients and older adults. HAR is often based on data collected from smart sensors, particularly smart home IoT devices such as smartphones, wearables and other body sensors. Deep learning techniques like convolutional neural networks (CNNs) and recurrent neural networks (RNNs) have been used for HAR, both in centralized and federated settings. However, these techniques have certain limitations: RNNs cannot be easily parallelized, CNNs have the limitation of sequence length, and both are computationally expensive. Moreover, in home healthcare applications the centralized approach can raise serious privacy concerns since the sensors used by a HAR classifier collect a lot of highly personal and sensitive data about people in the home. In this paper, to address some of such challenges facing HAR, we propose a novel lightweight (one-patch) transformer, which can combine the advantages of RNNs and CNNs without their major limitations, and also TransFed, a more privacy-friendly, federated learning-based HAR classifier using our proposed lightweight transformer. We designed a testbed to construct a new HAR dataset from five recruited human participants, and used the new dataset to evaluate the performance of the proposed HAR classifier in both federated and centralized settings. Additionally, we use another public dataset to evaluate the performance of the proposed HAR classifier in centralized setting to compare it with existing HAR classifiers. The experimental results showed that our proposed new solution outperformed state-of-the-art HAR classifiers based on CNNs and RNNs, whiling being more computationally efficient.

==> figures/CM_data_source/CM2coordinates.m <==
function [output_data, output_string, class_names] = CM2coordinates(csv_filename_input, csv_filename_output, p100_data_format, output_headers)
% CM2coordinates convert a raw confusion matrix with headers to a list
% of coordinates, and the corresponding values in the raw and normalized
% confusion matrices with probabilities (not percentages).
% [M, S, C] = CM2coordinates('FILENAME_INPUT', 'FILENAME_OUTPUT', 'PERCENTAGE_FORMAT', 'OUTPUT_HEADERS') 
% reads a CSV file whose first row is a list of n class names and other 
% rows include the nxn raw confusion matrix, and then convert it to a list 
% of n^2x4 new matrix of coordinate-oriented data.
% PERCENTAGE_FORMAT: the standard printf format for defining how the
% percentages should be shown in later visualisation (default: '%.2f')
% OUTPUT_HEADERS: the first header line of the output file (default value:
% 'x,y,N,p,p100' - N = number of samples, p = probability, p100 =
% percentage with the character '%' at the end)
% The output data can be used more easily with the pgfplots package for
% visualising the confusion matrix (with or without a color map).
% Outputs:
% M: an n^2x4 matrix showing the raw and normalized confusion matrices as a
% list of coordinates and values in the confusion matrices
% S: a textual string representing M
% C: an nx1 cell array showing the n class names
% 
% The input file can be in three different formats:
% 1. an nxn numerical matrix with just data, without the header line
% 2. an nxn numerical matrix with a header column (names of classes)
% 3. an nxn numerical matrix with a header row (names of classes)
% 
% Developer:
% Shujun Li @ University of Kent, 2022
% http://www.hooklee.com/

output_data = [];
output_string = '';
class_names = {};
if ~exist('csv_filename_input', 'var')
    disp('Please provide at least one input argument!');
    return;
end

% Read raw table from the second row and the second column.
data_table = readtable(csv_filename_input);
data_size = size(data_table);
if data_size(1)<data_size(2)
    % If the first column contains strings
    class_names = table2cell(data_table(:,1));
    data_table(:,1) = [];
else
    % Will be Var1, Var2, ... if the header line is not present in the
    % input file (so only the raw confusion matrix itself).
    class_names = data_table.Properties.VariableNames';
    % Check if the headerline was processed so some characters are changed
    % (to make class names all valid variable names).
    % If this happens, re-read the first line of the input file, and
    % re-extract the class names as how they are shown in the input file.
    fid = fopen(csv_filename_input);
    header_line_string = fgetl(fid);
    if ~strcmp(class_names, header_line_string)
        class_names = split(header_line_string, ',');
    end
end
% Get the raw confusion matrix and class names.
data_raw_CM = table2array(data_table);
% Get basic number of classes and check data validity.
n = numel(class_names);
n2 = n*n;
if numel(data_raw_CM)~=n2
    disp('The input CSV file does not include valid data!');
    return;
end
% Output class names as a comma-separated list so it can be used as a
% symbolic list for x and y labels.
class_names = strjoin(class_names, ', ');

% Get the sum of all samples for each class.
data_class_sums = sum(data_raw_CM, 2);
% Repeat the sum to get an array that have the sum for each cell of the
% confusion matrix, and then use elementwise divisions to get the
% normalized confusion matrix.
data_normalized_CM = data_raw_CM ./ repmat(data_class_sums, 1, n);
% Initialise the matrix storing the converted coordinates.
output_data = zeros(n2, 4);
index = 1;
for x=1:n
    for y=1:n
        output_data(index, :) = [x y data_raw_CM(x,y) data_normalized_CM(x,y)];
        index = index+1;
    end
end

% Produce a 1xn^2 string matrix representing the converted data.
if ~exist('p100_data_format', 'var')
    p100_data_format = '%.2f'; % default value of p100_data_format
end

% Get more formatted percentages for display as nodes in pgfplots
p100 = 100*output_data(:, 4);
p100_strings = cellstr(num2str(p100, p100_data_format));
% For 0% and 100% we don't need to show the significant digits after the
% decimal point.
p100_strings = strrep(p100_strings,'0.00','0');
p100_strings = strrep(p100_strings, ' ', '');
p100_strings = strrep(p100_strings,'100.00','100');

output_string = string(num2str(output_data, '%i,%i,%i,%g'));
% Remove all white spaces.
output_string = strrep(output_string, ' ', '');
% Merge output_string with p100_strings and add '\%' at the end of each low
% (the escape character is needed for TeX).
output_string = strcat(output_string, ',', p100_strings, '\%');
% Join all n^2 strings into a single string separated by newlines.
output_string = strjoin(output_string, newline);
% Add the headers if given; otherwise skip them.
if ~exist('output_headers', 'var')
    output_headers = 'x,y,N,p,p100'; % default headers
end
% String arrays have to be converted to character arrays to make []-based
% string concatenation work.
output_string = [char(output_headers) newline char(output_string)];
% Write the string to the output file.
if exist('csv_filename_output', 'var')
    fid = fopen(csv_filename_output, 'wt');
    fprintf(fid, '%s', output_string);
    fclose(fid);
end

